From imaginary to real chemical potential QCD with functional methods

We investigate the quality of the extrapolation procedure employed in Ref. [1] to extract the crossover line at real chemical potential from lattice data at imaginary potential. To this end we employ a functional approach that does not suffer from the sign problem. We utilize a well-studied combination of lattice Yang--Mills theory with a truncated set of Dyson--Schwinger equations in Landau gauge for $2 + 1$ quark flavors. This system predicts a critical endpoint at moderate temperatures and rather large (real) chemical potential with a curvature of the pseudo-critical transition line comparable to recent lattice extrapolations. We determine the light quark condensate and chiral susceptibility at imaginary chemical potentials and perform an analytic continuation along the lines described in [1]. We find that the analytically continued crossover line agrees very well (within one percent) with the explicitly calculated one for chemical potentials up to about 80 % of the one of the critical end point. The method breaks down in the region where the chiral susceptibility as a function of the condensate cannot any longer be well described by a polynomial.

==> anc/JB_d12.7081_infl.dat <==
# mu_B [MeV]     	| T_c [MeV]      
 0.0000000000e+00	 1.5276960041e+02
 6.0000000000e+01	 1.5248491627e+02
 1.2000000000e+02	 1.5163975656e+02
 1.8000000000e+02	 1.4968394712e+02
 2.4000000000e+02	 1.4663005218e+02
 3.6000000000e+02	 1.3788073442e+02
 4.2000000000e+02	 1.3287852943e+02
 4.8000000000e+02	 1.2679287513e+02
 5.4000000000e+02	 1.2052933899e+02
 6.1500000000e+02	 1.1233607584e+02
 6.3000000000e+02	 1.1105187674e+02
 6.3600000000e+02	 1.1007069042e+02


==> anc/PG_d12.85_infl.dat <==
# mu_B [MeV]     	| T_c [MeV]      
 0.0000000000e+00	 1.5486301370e+02
 3.0000000000e+01	 1.5478473581e+02
 6.0000000000e+01	 1.5451076321e+02
 9.0000000000e+01	 1.5404109589e+02
 1.2000000000e+02	 1.5323679061e+02
 1.5000000000e+02	 1.5223679061e+02
 1.8000000000e+02	 1.5104109589e+02
 2.1000000000e+02	 1.4935420744e+02
 2.4000000000e+02	 1.4778473581e+02
 2.7000000000e+02	 1.4600195695e+02
 3.0000000000e+02	 1.4401956947e+02
 3.3000000000e+02	 1.4198630137e+02
 3.6000000000e+02	 1.3971232877e+02
 3.9000000000e+02	 1.3730136986e+02
 4.2000000000e+02	 1.3446575342e+02
 4.5000000000e+02	 1.3173972603e+02
 4.8000000000e+02	 1.2867710372e+02
 5.1000000000e+02	 1.2559882583e+02
 5.4000000000e+02	 1.2254011742e+02
 5.7000000000e+02	 1.1938356164e+02
 6.0000000000e+02	 1.1565000000e+02
 6.0300000000e+02	 1.1545000000e+02
 6.0600000000e+02	 1.1505000000e+02
 6.0900000000e+02	 1.1485000000e+02
 6.1200000000e+02	 1.1445000000e+02
 6.1500000000e+02	 1.1425000000e+02
 6.1800000000e+02	 1.1385000000e+02
 6.2100000000e+02	 1.1345000000e+02
 6.2400000000e+02	 1.1315000000e+02
 6.2700000000e+02	 1.1285000000e+02
 6.3000000000e+02	 1.1245000000e+02
 6.3300000000e+02	 1.1215000000e+02
 6.3600000000e+02	 1.1185000000e+02


==> anc/cond_reg.dat <==
# mu [GeV]       	| T [GeV]        	| cond           	| susc           
 0.0000000000e+00	 1.2500000000e-01	 4.0328588662e-02	 9.3390156727e-03
 0.0000000000e+00	 1.3000000000e-01	 5.2079738631e-02	 1.3560250694e-02
 0.0000000000e+00	 1.3500000000e-01	 6.7355877820e-02	 1.9724001025e-02
 0.0000000000e+00	 1.4000000000e-01	 8.8988443296e-02	 2.9473933340e-02
 0.0000000000e+00	 1.4500000000e-01	 1.1771002048e-01	 4.4453714477e-02
 0.0000000000e+00	 1.5000000000e-01	 1.5496829657e-01	 6.5597245838e-02
 0.0000000000e+00	 1.5500000000e-01	 1.9824216935e-01	 8.4872974180e-02
 0.0000000000e+00	 1.6000000000e-01	 2.3677146641e-01	 8.7413186380e-02
 0.0000000000e+00	 1.6500000000e-01	 2.6629591941e-01	 7.5758094902e-02
 0.0000000000e+00	 1.7000000000e-01	 2.8662508866e-01	 6.1749571419e-02
 0.0000000000e+00	 1.7500000000e-01	 3.0086028973e-01	 4.9907699586e-02
 0.0000000000e+00	 1.8000000000e-01	 3.1087029141e-01	 4.0830176399e-02
 0.0000000000e+00	 1.8500000000e-01	 3.1836239283e-01	 3.3769880546e-02
 0.0000000000e+00	 1.9000000000e-01	 3.2413123621e-01	 2.8203827267e-02
 0.0000000000e+00	 1.9500000000e-01	 3.2868410163e-01	 2.3795811837e-02
 0.0000000000e+00	 2.0000000000e-01	 3.3246819453e-01	 2.0060205589e-02
 0.0000000000e+00	 2.0500000000e-01	 3.3546720022e-01	 1.7109076641e-02
 0.0000000000e+00	 2.1000000000e-01	 3.3813310165e-01	 1.4456796217e-02
 0.0000000000e+00	 2.1500000000e-01	 3.4044790692e-01	 1.2178076398e-02
 0.0000000000e+00	 2.2000000000e-01	 3.4247169067e-01	 1.0160849011e-02
 0.0000000000e+00	 2.2500000000e-01	 3.4407388457e-01	 8.5545383203e-03
 0.0000000000e+00	 2.3000000000e-01	 3.4562957398e-01	 7.0229397608e-03
 0.0000000000e+00	 2.3500000000e-01	 3.4683604774e-01	 5.8275457657e-03
 0.0000000000e+00	 2.4000000000e-01	 3.4810381594e-01	 4.5574396393e-03
 0.0000000000e+00	 2.4500000000e-01	 3.4904315573e-01	 3.6235380243e-03
 0.0000000000e+00	 2.5000000000e-01	 3.5011524931e-01	 2.5402122528e-03


 2.0000000000e-02	 1.0000000000e-01	 1.3497939785e-02	 9.7125760105e-04
 2.0000000000e-02	 1.0500000000e-01	 1.6478038736e-02	 1.8304470317e-03
 2.0000000000e-02	 1.1000000000e-01	 2.0223809908e-02	 3.7729623400e-03
 2.0000000000e-02	 1.1500000000e-01	 2.5215291412e-02	 4.4827275080e-03
 2.0000000000e-02	 1.2000000000e-01	 3.1752958134e-02	 6.5746670259e-03
 2.0000000000e-02	 1.2500000000e-01	 4.0706215254e-02	 9.5631520136e-03
 2.0000000000e-02	 1.3000000000e-01	 5.2685974161e-02	 1.3896455259e-02
 2.0000000000e-02	 1.3500000000e-01	 6.8303603668e-02	 2.0284341983e-02
 2.0000000000e-02	 1.4000000000e-01	 9.0471046971e-02	 3.0445190994e-02
 2.0000000000e-02	 1.4500000000e-01	 1.1994635260e-01	 4.6097381207e-02
 2.0000000000e-02	 1.5000000000e-01	 1.5804094708e-01	 6.7838609618e-02
 2.0000000000e-02	 1.5500000000e-01	 2.0162855996e-01	 8.6217792438e-02
 2.0000000000e-02	 1.6000000000e-01	 2.3958282778e-01	 8.7151694000e-02
 2.0000000000e-02	 1.6500000000e-01	 2.6826308458e-01	 7.4674769077e-02
 2.0000000000e-02	 1.7000000000e-01	 2.8796345219e-01	 6.0740957726e-02
 2.0000000000e-02	 1.7500000000e-01	 3.0179556356e-01	 4.9048510155e-02
 2.0000000000e-02	 1.8000000000e-01	 3.1155200144e-01	 4.0232479402e-02
 2.0000000000e-02	 1.8500000000e-01	 3.1887943123e-01	 3.3284251719e-02
 2.0000000000e-02	 1.9000000000e-01	 3.2453351272e-01	 2.7830266610e-02
 2.0000000000e-02	 1.9500000000e-01	 3.2900754922e-01	 2.3496963365e-02
 2.0000000000e-02	 2.0000000000e-01	 3.3273212655e-01	 1.9836069248e-02


 4.0000000000e-02	 1.0000000000e-01	 1.3519743528e-02	 1.0459697324e-03
 4.0000000000e-02	 1.0500000000e-01	 1.6573792235e-02	 1.9051592161e-03
 4.0000000000e-02	 1.1000000000e-01	 2.0442558879e-02	 3.1752652895e-03
 4.0000000000e-02	 1.1500000000e-01	 2.5627224592e-02	 4.7442199412e-03
 4.0000000000e-02	 1.2000000000e-01	 3.2464908780e-02	 6.9855836686e-03
 4.0000000000e-02	 1.2500000000e-01	 4.1889411358e-02	 1.0534409615e-02
 4.0000000000e-02	 1.3000000000e-01	 5.4596978179e-02	 1.4979781084e-02
 4.0000000000e-02	 1.3500000000e-01	 7.1312621802e-02	 2.2189501146e-02
 4.0000000000e-02	 1.4000000000e-01	 9.5213030636e-02	 3.4068729019e-02
 4.0000000000e-02	 1.4500000000e-01	 1.2709604886e-01	 5.1476654238e-02
 4.0000000000e-02	 1.5000000000e-01	 1.6766834136e-01	 7.4450632736e-02
 4.0000000000e-02	 1.5500000000e-01	 2.1173462008e-01	 8.9430413820e-02
 4.0000000000e-02	 1.6000000000e-01	 2.4762917118e-01	 8.5246534784e-02
 4.0000000000e-02	 1.6500000000e-01	 2.7381937959e-01	 7.1387435564e-02
 4.0000000000e-02	 1.7000000000e-01	 2.9175237343e-01	 5.7827184870e-02
 4.0000000000e-02	 1.7500000000e-01	 3.0446039767e-01	 4.6732434296e-02
 4.0000000000e-02	 1.8000000000e-01	 3.1350691789e-01	 3.8402032317e-02
 4.0000000000e-02	 1.8500000000e-01	 3.2037026849e-01	 3.1864721330e-02
 4.0000000000e-02	 1.9000000000e-01	 3.2569897104e-01	 2.6709584746e-02
 4.0000000000e-02	 1.9500000000e-01	 3.2994851540e-01	 2.2563061750e-02
 4.0000000000e-02	 2.0000000000e-01	 3.3350222051e-01	 1.9088947935e-02


 6.0000000000e-02	 1.0000000000e-01	 1.3556133923e-02	 1.1206818638e-03
 6.0000000000e-02	 1.0500000000e-01	 1.6741106736e-02	 2.0545834257e-03
 6.0000000000e-02	 1.1000000000e-01	 2.0828927297e-02	 3.4367577225e-03
 6.0000000000e-02	 1.1500000000e-01	 2.6361283928e-02	 5.1924926760e-03
 6.0000000000e-02	 1.2000000000e-01	 3.3747568577e-02	 7.7327049288e-03
 6.0000000000e-02	 1.2500000000e-01	 4.4047473634e-02	 1.1468311230e-02
 6.0000000000e-02	 1.3000000000e-01	 5.8131624067e-02	 1.7146432680e-02
 6.0000000000e-02	 1.3500000000e-01	 7.6967109886e-02	 2.5925107394e-02
 6.0000000000e-02	 1.4000000000e-01	 1.0423596825e-01	 4.0381903611e-02
 6.0000000000e-02	 1.4500000000e-01	 1.4061711382e-01	 6.2048419944e-02
 6.0000000000e-02	 1.5000000000e-01	 1.8485421395e-01	 8.4985042351e-02
 6.0000000000e-02	 1.5500000000e-01	 2.2796229696e-01	 9.0999368418e-02
 6.0000000000e-02	 1.6000000000e-01	 2.5968201583e-01	 8.0614383013e-02
 6.0000000000e-02	 1.6500000000e-01	 2.8201631621e-01	 6.5821382285e-02
 6.0000000000e-02	 1.7000000000e-01	 2.9738963198e-01	 5.3157677007e-02
 6.0000000000e-02	 1.7500000000e-01	 3.0847782620e-01	 4.3146252258e-02
 6.0000000000e-02	 1.8000000000e-01	 3.1649189600e-01	 3.5600327631e-02
 6.0000000000e-02	 1.8500000000e-01	 3.2267063957e-01	 2.9660713642e-02
 6.0000000000e-02	 1.9000000000e-01	 3.2751376414e-01	 2.4953849793e-02
 6.0000000000e-02	 1.9500000000e-01	 3.3142446106e-01	 2.1106175375e-02
 6.0000000000e-02	 2.0000000000e-01	 3.3471769022e-01	 1.7856197901e-02


 8.0000000000e-02	 1.0000000000e-01	 1.3607466744e-02	 1.2327500342e-03
 8.0000000000e-02	 1.0500000000e-01	 1.6992535908e-02	 2.2787198197e-03
 8.0000000000e-02	 1.1000000000e-01	 2.1421236894e-02	 3.8103183791e-03
 8.0000000000e-02	 1.1500000000e-01	 2.7504277793e-02	 5.9022578439e-03
 8.0000000000e-02	 1.2000000000e-01	 3.5778061170e-02	 8.9654550160e-03
 8.0000000000e-02	 1.2500000000e-01	 4.7535360913e-02	 1.3597606787e-02
 8.0000000000e-02	 1.3000000000e-01	 6.3993374767e-02	 2.1031463243e-02
 8.0000000000e-02	 1.3500000000e-01	 8.6591607167e-02	 3.3060115378e-02
 8.0000000000e-02	 1.4000000000e-01	 1.1983133659e-01	 5.3120320968e-02
 8.0000000000e-02	 1.4500000000e-01	 1.6315771116e-01	 7.9568413281e-02
 8.0000000000e-02	 1.5000000000e-01	 2.0991296567e-01	 9.5033823192e-02
 8.0000000000e-02	 1.5500000000e-01	 2.4819911796e-01	 8.7562610696e-02
 8.0000000000e-02	 1.6000000000e-01	 2.7378187105e-01	 7.2545473520e-02
 8.0000000000e-02	 1.6500000000e-01	 2.9158627872e-01	 5.8424881814e-02
 8.0000000000e-02	 1.7000000000e-01	 3.0408897168e-01	 4.7330131294e-02
 8.0000000000e-02	 1.7500000000e-01	 3.1335063232e-01	 3.8663524803e-02
 8.0000000000e-02	 1.8000000000e-01	 3.2017774500e-01	 3.2126213816e-02
 8.0000000000e-02	 1.8500000000e-01	 3.2555371441e-01	 2.6859008956e-02
 8.0000000000e-02	 1.9000000000e-01	 3.2981703223e-01	 2.2712486012e-02
 8.0000000000e-02	 1.9500000000e-01	 3.3331686328e-01	 1.9275728290e-02
 8.0000000000e-02	 2.0000000000e-01	 3.3629015174e-01	 1.6324599341e-02


 1.0000000000e-01	 1.0000000000e-01	 1.3675165078e-02	 1.4195303890e-03
 1.0000000000e-01	 1.0500000000e-01	 1.7350798337e-02	 2.6149243841e-03
 1.0000000000e-01	 1.1000000000e-01	 2.2287948370e-02	 4.4453714158e-03
 1.0000000000e-01	 1.1500000000e-01	 2.9221081110e-02	 7.0229397608e-03
 1.0000000000e-01	 1.2000000000e-01	 3.8900163984e-02	 1.0982682403e-02
 1.0000000000e-01	 1.2500000000e-01	 5.3093536428e-02	 1.7407925166e-02
 1.0000000000e-01	 1.3000000000e-01	 7.3713879669e-02	 2.8427963608e-02
 1.0000000000e-01	 1.3500000000e-01	 1.0318715232e-01	 4.7255419110e-02
 1.0000000000e-01	 1.4000000000e-01	 1.4660318144e-01	 7.6916132805e-02
 1.0000000000e-01	 1.4500000000e-01	 1.9694766743e-01	 9.9180346135e-02
 1.0000000000e-01	 1.5000000000e-01	 2.3958557230e-01	 9.3950497367e-02
 1.0000000000e-01	 1.5500000000e-01	 2.6896852968e-01	 7.7028201028e-02
 1.0000000000e-01	 1.6000000000e-01	 2.8788472493e-01	 6.2048419891e-02
 1.0000000000e-01	 1.6500000000e-01	 3.0134002289e-01	 5.0057123849e-02
 1.0000000000e-01	 1.7000000000e-01	 3.1110865867e-01	 4.0904888478e-02
 1.0000000000e-01	 1.7500000000e-01	 3.1858998527e-01	 3.3695168415e-02
 1.0000000000e-01	 1.8000000000e-01	 3.2422851444e-01	 2.8203827214e-02
 1.0000000000e-01	 1.8500000000e-01	 3.2877955018e-01	 2.3758455798e-02
 1.0000000000e-01	 1.9000000000e-01	 3.3243409124e-01	 2.0134917720e-02
 1.0000000000e-01	 1.9500000000e-01	 3.3549347653e-01	 1.7109076694e-02
 1.0000000000e-01	 2.0000000000e-01	 3.3811871830e-01	 1.4494152257e-02


 1.2000000000e-01	 1.0000000000e-01	 1.3763142417e-02	 1.6436667299e-03
 1.2000000000e-01	 1.0500000000e-01	 1.7858027594e-02	 3.1379092503e-03
 1.2000000000e-01	 1.1000000000e-01	 2.3552870391e-02	 5.4539851091e-03
 1.2000000000e-01	 1.1500000000e-01	 3.1795193356e-02	 8.8907428847e-03
 1.2000000000e-01	 1.2000000000e-01	 4.3820999328e-02	 1.4606220480e-02
 1.2000000000e-01	 1.2500000000e-01	 6.2354993769e-02	 2.4916493754e-02
 1.2000000000e-01	 1.3000000000e-01	 9.1082110835e-02	 4.4565782647e-02
 1.2000000000e-01	 1.3500000000e-01	 1.3395629916e-01	 7.8597155627e-02
 1.2000000000e-01	 1.4000000000e-01	 1.9003704998e-01	 1.0736132380e-01
 1.2000000000e-01	 1.4500000000e-01	 2.3668445474e-01	 9.9740687041e-02
 1.2000000000e-01	 1.5000000000e-01	 2.6731871316e-01	 8.0016686016e-02
 1.2000000000e-01	 1.5500000000e-01	 2.8735747079e-01	 6.3206457847e-02
 1.2000000000e-01	 1.6000000000e-01	 3.0061084272e-01	 5.1065737542e-02
 1.2000000000e-01	 1.6500000000e-01	 3.1045693515e-01	 4.1689365830e-02
 1.2000000000e-01	 1.7000000000e-01	 3.1789607735e-01	 3.4479645767e-02
 1.2000000000e-01	 1.7500000000e-01	 3.2380672129e-01	 2.8689456094e-02
 1.2000000000e-01	 1.8000000000e-01	 3.2835968837e-01	 2.4169372441e-02
 1.2000000000e-01	 1.8500000000e-01	 3.3213534439e-01	 2.0471122285e-02
 1.2000000000e-01	 1.9000000000e-01	 3.3520245501e-01	 1.7407925166e-02
 1.2000000000e-01	 1.9500000000e-01	 3.3782810338e-01	 1.4793000729e-02
 1.2000000000e-01	 2.0000000000e-01	 3.4010382454e-01	 1.2551637001e-02


 1.4000000000e-01	 1.0000000000e-01	 1.3881512852e-02	 1.9798712944e-03
 1.4000000000e-01	 1.0500000000e-01	 1.8587055297e-02	 3.8850304574e-03
 1.4000000000e-01	 1.1000000000e-01	 2.5452693002e-02	 7.0229397608e-03
 1.4000000000e-01	 1.1500000000e-01	 3.5882658146e-02	 1.2178076398e-02
 1.4000000000e-01	 1.2000000000e-01	 5.2223673828e-02	 2.2002720844e-02
 1.4000000000e-01	 1.2250000000e-01	 6.4464366103e-02	 3.0706683427e-02
 1.4000000000e-01	 1.2500000000e-01	 7.9953765207e-02	 4.3295676521e-02
 1.4000000000e-01	 1.2750000000e-01	 1.0052994189e-01	 6.2534048718e-02
 1.4000000000e-01	 1.3000000000e-01	 1.2744668760e-01	 8.8683292560e-02
 1.4000000000e-01	 1.3250000000e-01	 1.5847961398e-01	 1.1345036200e-01
 1.4000000000e-01	 1.3500000000e-01	 1.9013753016e-01	 1.2338707467e-01
 1.4000000000e-01	 1.3750000000e-01	 2.1835197974e-01	 1.1692447587e-01
 1.4000000000e-01	 1.4000000000e-01	 2.4026555429e-01	 1.0407399029e-01
 1.4000000000e-01	 1.4250000000e-01	 2.5706297466e-01	 9.0999368418e-02
 1.4000000000e-01	 1.4500000000e-01	 2.7027004540e-01	 7.9904617845e-02
 1.4000000000e-01	 1.5000000000e-01	 2.8923244018e-01	 6.2795541205e-02
 1.4000000000e-01	 1.5500000000e-01	 3.0230365684e-01	 4.9907699586e-02
 1.4000000000e-01	 1.6000000000e-01	 3.1141884105e-01	 4.0979600662e-02
 1.4000000000e-01	 1.6500000000e-01	 3.1853377329e-01	 3.3956660901e-02
 1.4000000000e-01	 1.7000000000e-01	 3.2412920322e-01	 2.8427963608e-02
 1.4000000000e-01	 1.7500000000e-01	 3.2874244824e-01	 2.3833167929e-02
 1.4000000000e-01	 1.8000000000e-01	 3.3236568136e-01	 2.0284341983e-02
 1.4000000000e-01	 1.8500000000e-01	 3.3545586634e-01	 1.7183788772e-02
 1.4000000000e-01	 1.9000000000e-01	 3.3799018295e-01	 1.4680932558e-02
 1.4000000000e-01	 1.9500000000e-01	 3.4021304656e-01	 1.2402212792e-02
 1.4000000000e-01	 2.0000000000e-01	 3.4215800139e-01	 1.0497053576e-02


 1.6000000000e-01	 1.0000000000e-01	 1.4050809511e-02	 2.5028561606e-03
 1.6000000000e-01	 1.0500000000e-01	 1.9687559818e-02	 5.1177805446e-03
 1.6000000000e-01	 1.1000000000e-01	 2.8499168847e-02	 9.8993565780e-03
 1.6000000000e-01	 1.1500000000e-01	 4.3088871327e-02	 1.9313084382e-02
 1.6000000000e-01	 1.1750000000e-01	 5.4319526824e-02	 2.8353251476e-02
 1.6000000000e-01	 1.2000000000e-01	 6.9537319400e-02	 4.3146252258e-02
 1.6000000000e-01	 1.2250000000e-01	 9.2537065942e-02	 7.0752382474e-02
 1.6000000000e-01	 1.2500000000e-01	 1.2472111812e-01	 1.1374921052e-01
 1.6000000000e-01	 1.2750000000e-01	 1.6532268557e-01	 1.4897597755e-01
 1.6000000000e-01	 1.3000000000e-01	 2.0279366251e-01	 1.4348463635e-01
 1.6000000000e-01	 1.3250000000e-01	 2.3005601533e-01	 1.2278937767e-01
 1.6000000000e-01	 1.3500000000e-01	 2.5001426683e-01	 1.0351364938e-01
 1.6000000000e-01	 1.3750000000e-01	 2.6538092459e-01	 8.7973527392e-02
 1.6000000000e-01	 1.4000000000e-01	 2.7709746302e-01	 7.6019587335e-02
 1.6000000000e-01	 1.4500000000e-01	 2.9391028323e-01	 5.8910510641e-02
 1.6000000000e-01	 1.5000000000e-01	 3.0545142606e-01	 4.7255419163e-02
 1.6000000000e-01	 1.5500000000e-01	 3.1403061431e-01	 3.8663524750e-02
 1.6000000000e-01	 1.6000000000e-01	 3.2032579698e-01	 3.2312994118e-02
 1.6000000000e-01	 1.6500000000e-01	 3.2547330993e-01	 2.7195213574e-02
 1.6000000000e-01	 1.7000000000e-01	 3.2967192807e-01	 2.2973978499e-02
 1.6000000000e-01	 1.7500000000e-01	 3.3325912656e-01	 1.9425152552e-02
 1.6000000000e-01	 1.8000000000e-01	 3.3611958447e-01	 1.6511379643e-02
 1.6000000000e-01	 1.8500000000e-01	 3.3862950527e-01	 1.4045879522e-02
 1.6000000000e-01	 1.9000000000e-01	 3.4070101330e-01	 1.1953940004e-02
 1.6000000000e-01	 1.9500000000e-01	 3.4256581778e-01	 1.0123492972e-02
 1.6000000000e-01	 2.0000000000e-01	 3.4421116174e-01	 8.4798262420e-03


 1.8000000000e-01	 1.0000000000e-01	 1.4323025935e-02	 3.3246895521e-03
 1.8000000000e-01	 1.0500000000e-01	 2.1484106893e-02	 7.3217882330e-03
 1.8000000000e-01	 1.1000000000e-01	 3.4056226221e-02	 1.6324599341e-02
 1.8000000000e-01	 1.1500000000e-01	 5.9495399886e-02	 4.3669237178e-02
 1.8000000000e-01	 1.1600000000e-01	 6.8166072368e-02	 5.6706502953e-02
 1.8000000000e-01	 1.1700000000e-01	 7.9123444127e-02	 7.5309822167e-02
 1.8000000000e-01	 1.1800000000e-01	 9.2026736385e-02	 1.0291595238e-01
 1.8000000000e-01	 1.1900000000e-01	 1.1072662224e-01	 1.4576335617e-01
 1.8000000000e-01	 1.2000000000e-01	 1.3184545291e-01	 1.9122568429e-01
 1.8000000000e-01	 1.2100000000e-01	 1.5736101591e-01	 2.1655309474e-01
 1.8000000000e-01	 1.2200000000e-01	 1.7964515244e-01	 2.0870832158e-01
 1.8000000000e-01	 1.2250000000e-01	 1.9013610707e-01	 1.9742679066e-01
 1.8000000000e-01	 1.2300000000e-01	 1.9832140487e-01	 1.8749007804e-01
 1.8000000000e-01	 1.2400000000e-01	 2.1421191152e-01	 1.6425460716e-01
 1.8000000000e-01	 1.2500000000e-01	 2.2629941852e-01	 1.4621162890e-01
 1.8000000000e-01	 1.2750000000e-01	 2.4922430046e-01	 1.1404805900e-01
 1.8000000000e-01	 1.3000000000e-01	 2.6533187887e-01	 9.3278088238e-02
 1.8000000000e-01	 1.3500000000e-01	 2.8631261918e-01	 6.8697799049e-02
 1.8000000000e-01	 1.4000000000e-01	 3.0032785148e-01	 5.3232389191e-02
 1.8000000000e-01	 1.4500000000e-01	 3.1011051484e-01	 4.3034184035e-02
 1.8000000000e-01	 1.5000000000e-01	 3.1738894974e-01	 3.5488259408e-02
 1.8000000000e-01	 1.5500000000e-01	 3.2317141411e-01	 2.9623357603e-02
 1.8000000000e-01	 1.6000000000e-01	 3.2758557927e-01	 2.5140630095e-02
 1.8000000000e-01	 1.6500000000e-01	 3.3134507307e-01	 2.1367667808e-02
 1.8000000000e-01	 1.7000000000e-01	 3.3450981770e-01	 1.8192402465e-02
 1.8000000000e-01	 1.7500000000e-01	 3.3730603334e-01	 1.5390697779e-02
 1.8000000000e-01	 1.8000000000e-01	 3.3955781614e-01	 1.3111977960e-02
 1.8000000000e-01	 1.8500000000e-01	 3.4159120573e-01	 1.1094750573e-02
 1.8000000000e-01	 1.9000000000e-01	 3.4327283844e-01	 9.4137277509e-03
 1.8000000000e-01	 1.9500000000e-01	 3.4482929022e-01	 7.8447730992e-03
 1.8000000000e-01	 2.0000000000e-01	 3.4621131206e-01	 6.4625988024e-03


 2.0000000000e-01	 1.0000000000e-01	 1.4820801821e-02	 4.7442199412e-03
 2.0000000000e-01	 1.0500000000e-01	 2.4874004391e-02	 1.2252788529e-02
 2.0000000000e-01	 1.0600000000e-01	 2.7791944887e-02	 1.4942424991e-02
 2.0000000000e-01	 1.0700000000e-01	 3.1534819059e-02	 1.8640675253e-02
 2.0000000000e-01	 1.0800000000e-01	 3.5791173911e-02	 2.3646387574e-02
 2.0000000000e-01	 1.0900000000e-01	 4.1330493508e-02	 3.0968175914e-02
 2.0000000000e-01	 1.1000000000e-01	 4.8036999468e-02	 4.1465229436e-02
 2.0000000000e-01	 1.1100000000e-01	 5.6395812359e-02	 5.9508207692e-02
 2.0000000000e-01	 1.1200000000e-01	 7.0236970499e-02	 9.9142990043e-02
 2.0000000000e-01	 1.1250000000e-01	 7.8240570436e-02	 1.3171747665e-01
 2.0000000000e-01	 1.1300000000e-01	 9.2467131327e-02	 2.0691523059e-01
 2.0000000000e-01	 1.1325000000e-01	 9.9597310944e-02	 2.5641201348e-01
 2.0000000000e-01	 1.1350000000e-01	 1.0874868226e-01	 3.2723910814e-01
 2.0000000000e-01	 1.1375000000e-01	 1.2363743653e-01	 4.3385331068e-01
 2.0000000000e-01	 1.1400000000e-01	 1.3762217410e-01	 4.9362301080e-01
 2.0000000000e-01	 1.1425000000e-01	 1.4965316418e-01	 4.9586437458e-01
 2.0000000000e-01	 1.1450000000e-01	 1.6495476648e-01	 4.3680443963e-01
 2.0000000000e-01	 1.1475000000e-01	 1.7485452966e-01	 3.8678467187e-01
 2.0000000000e-01	 1.1500000000e-01	 1.8318010327e-01	 3.4610391973e-01
 2.0000000000e-01	 1.1550000000e-01	 1.9691808753e-01	 2.8241183306e-01
 2.0000000000e-01	 1.1600000000e-01	 2.0863808203e-01	 2.3616502754e-01
 2.0000000000e-01	 1.1700000000e-01	 2.2523962448e-01	 1.8412803239e-01
 2.0000000000e-01	 1.1800000000e-01	 2.3690925184e-01	 1.5450467479e-01
 2.0000000000e-01	 1.1900000000e-01	 2.4691630569e-01	 1.3313700698e-01
 2.0000000000e-01	 1.2000000000e-01	 2.5457877108e-01	 1.1868021082e-01
 2.0000000000e-01	 1.2500000000e-01	 2.8116037954e-01	 7.7924746551e-02
 2.0000000000e-01	 1.3000000000e-01	 2.9688845085e-01	 5.8387525828e-02
 2.0000000000e-01	 1.3500000000e-01	 3.0743053501e-01	 4.6508297903e-02
 2.0000000000e-01	 1.4000000000e-01	 3.1544135203e-01	 3.7953759582e-02
 2.0000000000e-01	 1.4500000000e-01	 3.2152479953e-01	 3.1491160780e-02
 2.0000000000e-01	 1.5000000000e-01	 3.2632289353e-01	 2.6560160484e-02
 2.0000000000e-01	 1.5500000000e-01	 3.3034652265e-01	 2.2488349672e-02
 2.0000000000e-01	 1.6000000000e-01	 3.3350222051e-01	 1.9238372198e-02
 2.0000000000e-01	 1.6500000000e-01	 3.3628603495e-01	 1.6436667565e-02
 2.0000000000e-01	 1.7000000000e-01	 3.3869257857e-01	 1.4008523483e-02
 2.0000000000e-01	 1.7500000000e-01	 3.4088728537e-01	 1.1804515741e-02
 2.0000000000e-01	 1.8000000000e-01	 3.4266172375e-01	 1.0011424749e-02
 2.0000000000e-01	 1.8500000000e-01	 3.4431113368e-01	 8.3677580186e-03
 2.0000000000e-01	 1.9000000000e-01	 3.4567125013e-01	 7.0229397608e-03
 2.0000000000e-01	 1.9500000000e-01	 3.4696773421e-01	 5.7154775953e-03
 2.0000000000e-01	 2.0000000000e-01	 3.4812429824e-01	 4.5574396393e-03


 2.0500000000e-01	 1.0000000000e-01	 1.5010936556e-02	 5.2298487682e-03
 2.0500000000e-01	 1.0500000000e-01	 2.6247386055e-02	 1.4531508349e-02
 2.0500000000e-01	 1.0600000000e-01	 2.9667371702e-02	 1.8229758504e-02
 2.0500000000e-01	 1.0700000000e-01	 3.4162042986e-02	 2.3571675443e-02
 2.0500000000e-01	 1.0800000000e-01	 3.9493845843e-02	 3.1341736464e-02
 2.0500000000e-01	 1.0900000000e-01	 4.6805316719e-02	 4.4304290214e-02
 2.0500000000e-01	 1.1000000000e-01	 5.6542593731e-02	 6.8324238445e-02
 2.0500000000e-01	 1.1050000000e-01	 6.3045394795e-02	 8.9355701688e-02
 2.0500000000e-01	 1.1100000000e-01	 7.0808746967e-02	 1.2293880193e-01
 2.0500000000e-01	 1.1150000000e-01	 8.4401728707e-02	 2.0766235185e-01
 2.0500000000e-01	 1.1200000000e-01	 1.0742343146e-01	 4.6956570653e-01
 2.0500000000e-01	 1.1220000000e-01	 1.2311521403e-01	 6.9796067316e-01
 2.0500000000e-01	 1.1240000000e-01	 1.4135447676e-01	 7.9534792824e-01
 2.0500000000e-01	 1.1260000000e-01	 1.5825420699e-01	 6.6624537598e-01
 2.0500000000e-01	 1.1280000000e-01	 1.7069702860e-01	 5.3512559638e-01
 2.0500000000e-01	 1.1300000000e-01	 1.8050601909e-01	 4.4322968244e-01
 2.0500000000e-01	 1.1350000000e-01	 1.9637538272e-01	 3.2798622940e-01
 2.0500000000e-01	 1.1400000000e-01	 2.0942459233e-01	 2.5831717270e-01
 2.0500000000e-01	 1.1450000000e-01	 2.1907673818e-01	 2.1838354177e-01
 2.0500000000e-01	 1.1500000000e-01	 2.2639374893e-01	 1.9331762380e-01
 2.0500000000e-01	 1.1600000000e-01	 2.3885603635e-01	 1.5749315978e-01
 2.0500000000e-01	 1.1700000000e-01	 2.4856576645e-01	 1.3455653737e-01
 2.0500000000e-01	 1.1800000000e-01	 2.5610447400e-01	 1.1950204416e-01
 2.0500000000e-01	 1.1900000000e-01	 2.6300360510e-01	 1.0680098289e-01
 2.0500000000e-01	 1.2000000000e-01	 2.6854241645e-01	 9.7910240009e-02
 2.0500000000e-01	 1.2500000000e-01	 2.8915625414e-01	 6.8324238445e-02
 2.0500000000e-01	 1.3000000000e-01	 3.0224287064e-01	 5.2559980009e-02
 2.0500000000e-01	 1.3500000000e-01	 3.1132588290e-01	 4.2436487090e-02
 2.0500000000e-01	 1.4000000000e-01	 3.1839370077e-01	 3.4853206371e-02
 2.0500000000e-01	 1.4500000000e-01	 3.2384875322e-01	 2.9137728776e-02
 2.0500000000e-01	 1.5000000000e-01	 3.2820075992e-01	 2.4692357360e-02
 2.0500000000e-01	 1.5500000000e-01	 3.3189413096e-01	 2.0882038981e-02
 2.0500000000e-01	 1.6000000000e-01	 3.3480500684e-01	 1.7930910032e-02
 2.0500000000e-01	 1.6500000000e-01	 3.3739360409e-01	 1.5353341740e-02
 2.0500000000e-01	 1.7000000000e-01	 3.3964467533e-01	 1.3037265828e-02
 2.0500000000e-01	 1.7500000000e-01	 3.4171343883e-01	 1.0982682403e-02
 2.0500000000e-01	 1.8000000000e-01	 3.4338612642e-01	 9.3016595805e-03
 2.0500000000e-01	 1.8500000000e-01	 3.4495223487e-01	 7.7327049818e-03
 2.0500000000e-01	 1.9000000000e-01	 3.4624165434e-01	 6.4625988024e-03
 2.0500000000e-01	 1.9500000000e-01	 3.4748030005e-01	 5.1924926760e-03
 2.0500000000e-01	 2.0000000000e-01	 3.4858603950e-01	 4.0718108123e-03


 2.1000000000e-01	 1.0000000000e-01	 1.5242645793e-02	 5.8649018580e-03
 2.1000000000e-01	 1.0500000000e-01	 2.8018978263e-02	 1.7930910032e-02
 2.1000000000e-01	 1.0600000000e-01	 3.2166670174e-02	 2.3198114840e-02
 2.1000000000e-01	 1.0700000000e-01	 3.7839455105e-02	 3.1827365291e-02
 2.1000000000e-01	 1.0800000000e-01	 4.5073113556e-02	 4.5873244866e-02
 2.1000000000e-01	 1.0900000000e-01	 5.6209489467e-02	 7.9306920795e-02
 2.1000000000e-01	 1.0950000000e-01	 6.4132888225e-02	 1.1374921052e-01
 2.1000000000e-01	 1.1000000000e-01	 7.5970439972e-02	 1.9626875275e-01
 2.1000000000e-01	 1.1010000000e-01	 7.7478049338e-02	 2.1180887479e-01
 2.1000000000e-01	 1.1020000000e-01	 8.3084457374e-02	 2.7546360543e-01
 2.1000000000e-01	 1.1030000000e-01	 8.5069309498e-02	 3.0538581156e-01
 2.1000000000e-01	 1.1040000000e-01	 9.3014308700e-02	 4.4726413716e-01
 2.1000000000e-01	 1.1050000000e-01	 1.0007709493e-01	 6.4349553388e-01
 2.1000000000e-01	 1.1055000000e-01	 1.0098329710e-01	 6.8357858902e-01
 2.1000000000e-01	 1.1060000000e-01	 1.1004008388e-01	 1.0853430420e+00
 2.1000000000e-01	 1.1065000000e-01	 1.2519526058e-01	 2.0130061439e+00
 2.1000000000e-01	 1.1070000000e-01	 1.3846266009e-01	 2.1406518096e+00
 2.1000000000e-01	 1.1075000000e-01	 1.4068105114e-01	 2.1104307550e+00
 2.1000000000e-01	 1.1080000000e-01	 1.5053934147e-01	 1.5796011059e+00
 2.1000000000e-01	 1.1090000000e-01	 1.6762895231e-01	 8.6389630303e-01
 2.1000000000e-01	 1.1100000000e-01	 1.7191595438e-01	 7.6165275983e-01
 2.1000000000e-01	 1.1110000000e-01	 1.8126157722e-01	 5.7337820444e-01
 2.1000000000e-01	 1.1120000000e-01	 1.8459444955e-01	 5.2623485350e-01
 2.1000000000e-01	 1.1130000000e-01	 1.9036141241e-01	 4.4980434942e-01
 2.1000000000e-01	 1.1140000000e-01	 1.9380818261e-01	 4.1394252935e-01
 2.1000000000e-01	 1.1150000000e-01	 1.9753154015e-01	 3.7875311847e-01
 2.1000000000e-01	 1.1160000000e-01	 2.0060602033e-01	 3.5178204124e-01
 2.1000000000e-01	 1.1170000000e-01	 2.0316036182e-01	 3.3261838117e-01
 2.1000000000e-01	 1.1180000000e-01	 2.0646263775e-01	 3.0900934958e-01
 2.1000000000e-01	 1.1190000000e-01	 2.0834731464e-01	 2.9742897018e-01
 2.1000000000e-01	 1.1200000000e-01	 2.1132299185e-01	 2.7908714351e-01
 2.1000000000e-01	 1.1300000000e-01	 2.2917878316e-01	 1.9753885888e-01
 2.1000000000e-01	 1.1400000000e-01	 2.4119401763e-01	 1.5857648560e-01
 2.1000000000e-01	 1.1500000000e-01	 2.5050645202e-01	 1.3541572680e-01
 2.1000000000e-01	 1.1600000000e-01	 2.5826700884e-01	 1.1875492290e-01
 2.1000000000e-01	 1.1700000000e-01	 2.6481250254e-01	 1.0597914950e-01
 2.1000000000e-01	 1.1800000000e-01	 2.7015685907e-01	 9.6976338447e-02
 2.1000000000e-01	 1.1900000000e-01	 2.7524165449e-01	 8.8795360730e-02
 2.1000000000e-01	 1.2000000000e-01	 2.7944799796e-01	 8.2482186137e-02
 2.1000000000e-01	 1.2500000000e-01	 2.9590712996e-01	 6.0442109254e-02
 2.1000000000e-01	 1.3000000000e-01	 3.0694012868e-01	 4.7479555557e-02
 2.1000000000e-01	 1.3500000000e-01	 3.1482601890e-01	 3.8738236881e-02
 2.1000000000e-01	 1.4000000000e-01	 3.2109406126e-01	 3.1976789554e-02
 2.1000000000e-01	 1.4500000000e-01	 3.2600264788e-01	 2.6971077180e-02
 2.1000000000e-01	 1.5000000000e-01	 3.2995995093e-01	 2.2861910328e-02
 2.1000000000e-01	 1.5500000000e-01	 3.3335655727e-01	 1.9425152499e-02
 2.1000000000e-01	 1.6000000000e-01	 3.3604517729e-01	 1.6735516037e-02
 2.1000000000e-01	 1.6500000000e-01	 3.3845466874e-01	 1.4270015863e-02
 2.1000000000e-01	 1.7000000000e-01	 3.4056190644e-01	 1.2140720306e-02
 2.1000000000e-01	 1.7500000000e-01	 3.4251326517e-01	 1.0160849011e-02
 2.1000000000e-01	 1.8000000000e-01	 3.4409040255e-01	 8.5918943594e-03
 2.1000000000e-01	 1.8500000000e-01	 3.4557793621e-01	 7.0976518390e-03
 2.1000000000e-01	 1.9000000000e-01	 3.4680031806e-01	 5.8649018580e-03
 2.1000000000e-01	 1.9500000000e-01	 3.4798386994e-01	 4.6695078098e-03
 2.1000000000e-01	 2.0000000000e-01	 3.4904102110e-01	 3.6235380774e-03


 2.1200000000e-01	 1.0000000000e-01	 1.5349580699e-02	 6.1637503301e-03
 2.1200000000e-01	 1.0500000000e-01	 2.8882589441e-02	 1.9574576762e-02
 2.1200000000e-01	 1.0600000000e-01	 3.3425137474e-02	 2.6037175618e-02
 2.1200000000e-01	 1.0700000000e-01	 3.9789289098e-02	 3.6982501928e-02
 2.1200000000e-01	 1.0800000000e-01	 4.8292901203e-02	 5.7677760607e-02
 2.1200000000e-01	 1.0900000000e-01	 6.2760929649e-02	 1.1696183190e-01
 2.1200000000e-01	 1.0910000000e-01	 6.3348919157e-02	 1.2088421851e-01
 2.1200000000e-01	 1.0920000000e-01	 6.6691600625e-02	 1.4079499983e-01
 2.1200000000e-01	 1.0930000000e-01	 6.8850018673e-02	 1.5723166735e-01
 2.1200000000e-01	 1.0940000000e-01	 7.0872582633e-02	 1.7426603191e-01
 2.1200000000e-01	 1.0950000000e-01	 7.5286137895e-02	 2.1707607960e-01
 2.1200000000e-01	 1.0960000000e-01	 7.6563257814e-02	 2.3332596681e-01
 2.1200000000e-01	 1.0970000000e-01	 8.3105295449e-02	 3.2619313835e-01
 2.1200000000e-01	 1.0980000000e-01	 8.7715440167e-02	 4.2391659806e-01
 2.1200000000e-01	 1.0985000000e-01	 8.8765374236e-02	 4.5387616023e-01
 2.1200000000e-01	 1.0990000000e-01	 9.4759319656e-02	 6.4801561748e-01
 2.1200000000e-01	 1.0995000000e-01	 1.0415373409e-01	 1.2184426930e+00
 2.1200000000e-01	 1.1000000000e-01	 1.1700630342e-01	 3.6183829330e+00
 2.1200000000e-01	 1.1005000000e-01	 1.3293746973e-01	 8.8886509528e+00
 2.1200000000e-01	 1.1010000000e-01	 1.5250909869e-01	 2.5241117920e+00
 2.1200000000e-01	 1.1015000000e-01	 1.6527892562e-01	 1.2259139055e+00
 2.1200000000e-01	 1.1020000000e-01	 1.7233891649e-01	 9.0237304753e-01
 2.1200000000e-01	 1.1030000000e-01	 1.7721385725e-01	 7.6000909305e-01
 2.1200000000e-01	 1.1040000000e-01	 1.8560977208e-01	 5.7180924979e-01
 2.1200000000e-01	 1.1050000000e-01	 1.9023811199e-01	 4.9814309440e-01
 2.1200000000e-01	 1.1060000000e-01	 1.9406098405e-01	 4.4730149326e-01
 2.1200000000e-01	 1.1070000000e-01	 1.9858325308e-01	 3.9623575566e-01
 2.1200000000e-01	 1.1080000000e-01	 2.0061460969e-01	 3.7755772442e-01
 2.1200000000e-01	 1.1090000000e-01	 2.0472215018e-01	 3.4035108610e-01
 2.1200000000e-01	 1.1100000000e-01	 2.0631504319e-01	 3.2865863853e-01
 2.1200000000e-01	 1.1125000000e-01	 2.1279156794e-01	 2.8424228009e-01
 2.1200000000e-01	 1.1150000000e-01	 2.1847629665e-01	 2.5148101324e-01
 2.1200000000e-01	 1.1175000000e-01	 2.2315271661e-01	 2.2817083018e-01
 2.1200000000e-01	 1.1200000000e-01	 2.2724190944e-01	 2.1057612471e-01
 2.1200000000e-01	 1.1300000000e-01	 2.4031348186e-01	 1.6481494806e-01
 2.1200000000e-01	 1.1400000000e-01	 2.4989630299e-01	 1.3892719671e-01
 2.1200000000e-01	 1.1500000000e-01	 2.5768150973e-01	 1.2136984728e-01
 2.1200000000e-01	 1.1600000000e-01	 2.6434364584e-01	 1.0822051328e-01
 2.1200000000e-01	 1.1700000000e-01	 2.7007142296e-01	 9.7984952087e-02
 2.1200000000e-01	 1.1800000000e-01	 2.7481056045e-01	 9.0140178988e-02
 2.1200000000e-01	 1.1900000000e-01	 2.7937242182e-01	 8.3079883135e-02
 2.1200000000e-01	 1.2000000000e-01	 2.8318024980e-01	 7.7551185894e-02
 2.1200000000e-01	 1.2500000000e-01	 2.9832236458e-01	 5.7677760607e-02
 2.1200000000e-01	 1.3000000000e-01	 3.0866094714e-01	 4.5611752433e-02
 2.1200000000e-01	 1.3500000000e-01	 3.1612814451e-01	 3.7393418677e-02
 2.1200000000e-01	 1.4000000000e-01	 3.2211014616e-01	 3.1080244084e-02
 2.1200000000e-01	 1.4500000000e-01	 3.2682031364e-01	 2.6149243788e-02
 2.1200000000e-01	 1.5000000000e-01	 3.3063266501e-01	 2.2226857238e-02
 2.1200000000e-01	 1.5500000000e-01	 3.3391913449e-01	 1.8864811594e-02
 2.1200000000e-01	 1.6000000000e-01	 3.3652455468e-01	 1.6212531171e-02
 2.1200000000e-01	 1.6500000000e-01	 3.3886660192e-01	 1.3859099167e-02
 2.1200000000e-01	 1.7000000000e-01	 3.4091930485e-01	 1.1804515794e-02
 2.1200000000e-01	 1.7500000000e-01	 3.4282598878e-01	 9.8993565780e-03
 2.1200000000e-01	 1.8000000000e-01	 3.4436658329e-01	 8.3304019794e-03
 2.1200000000e-01	 1.8500000000e-01	 3.4582392715e-01	 6.8735154982e-03
 2.1200000000e-01	 1.9000000000e-01	 3.4702049012e-01	 5.6781215031e-03
 2.1200000000e-01	 1.9500000000e-01	 3.4818269568e-01	 4.5200835471e-03
 2.1200000000e-01	 2.0000000000e-01	 3.4922099092e-01	 3.4367577225e-03


==> anc/cond_reg_imu.dat <==
# im mu / T      	| T [GeV]        	| cond           	| susc           
 0.0000000000e+00	 1.2500000000e-01	 4.0328588662e-02	 9.3390156727e-03
 0.0000000000e+00	 1.3000000000e-01	 5.2079738631e-02	 1.3560250694e-02
 0.0000000000e+00	 1.3500000000e-01	 6.7355877820e-02	 1.9724001025e-02
 0.0000000000e+00	 1.4000000000e-01	 8.8988443296e-02	 2.9473933340e-02
 0.0000000000e+00	 1.4500000000e-01	 1.1771002048e-01	 4.4453714477e-02
 0.0000000000e+00	 1.5000000000e-01	 1.5496829657e-01	 6.5597245838e-02
 0.0000000000e+00	 1.5500000000e-01	 1.9824216935e-01	 8.4872974180e-02
 0.0000000000e+00	 1.6000000000e-01	 2.3677146641e-01	 8.7413186380e-02
 0.0000000000e+00	 1.6500000000e-01	 2.6629591941e-01	 7.5758094902e-02
 0.0000000000e+00	 1.7000000000e-01	 2.8662508866e-01	 6.1749571419e-02
 0.0000000000e+00	 1.7500000000e-01	 3.0086028973e-01	 4.9907699586e-02
 0.0000000000e+00	 1.8000000000e-01	 3.1087029141e-01	 4.0830176399e-02
 0.0000000000e+00	 1.8500000000e-01	 3.1836239283e-01	 3.3769880546e-02
 0.0000000000e+00	 1.9000000000e-01	 3.2413123621e-01	 2.8203827267e-02
 0.0000000000e+00	 1.9500000000e-01	 3.2868410163e-01	 2.3795811837e-02
 0.0000000000e+00	 2.0000000000e-01	 3.3246819453e-01	 2.0060205589e-02
 0.0000000000e+00	 2.0500000000e-01	 3.3546720022e-01	 1.7109076641e-02
 0.0000000000e+00	 2.1000000000e-01	 3.3813310165e-01	 1.4456796217e-02
 0.0000000000e+00	 2.1500000000e-01	 3.4044790692e-01	 1.2178076398e-02
 0.0000000000e+00	 2.2000000000e-01	 3.4247169067e-01	 1.0160849011e-02
 0.0000000000e+00	 2.2500000000e-01	 3.4407388457e-01	 8.5545383203e-03
 0.0000000000e+00	 2.3000000000e-01	 3.4562957398e-01	 7.0229397608e-03
 0.0000000000e+00	 2.3500000000e-01	 3.4683604774e-01	 5.8275457657e-03
 0.0000000000e+00	 2.4000000000e-01	 3.4810381594e-01	 4.5574396393e-03
 0.0000000000e+00	 2.4500000000e-01	 3.4904315573e-01	 3.6235380243e-03
 0.0000000000e+00	 2.5000000000e-01	 3.5011524931e-01	 2.5402122528e-03


 2.6166666700e-01	 1.2500000000e-01	 3.9356467017e-02	 8.8533867926e-03
 2.6166666700e-01	 1.3000000000e-01	 5.0406085379e-02	 1.2626349133e-02
 2.6166666700e-01	 1.3500000000e-01	 6.4562660831e-02	 1.8117690334e-02
 2.6166666700e-01	 1.4000000000e-01	 8.4332556460e-02	 2.6448092313e-02
 2.6166666700e-01	 1.4500000000e-01	 1.1021974875e-01	 3.9149153577e-02
 2.6166666700e-01	 1.5000000000e-01	 1.4380747404e-01	 5.7565692436e-02
 2.6166666700e-01	 1.5500000000e-01	 1.8443379306e-01	 7.8111526853e-02
 2.6166666700e-01	 1.6000000000e-01	 2.2377653745e-01	 8.7375830341e-02
 2.6166666700e-01	 1.6500000000e-01	 2.5632281637e-01	 8.0203466318e-02
 2.6166666700e-01	 1.7000000000e-01	 2.7939010877e-01	 6.6904708056e-02
 2.6166666700e-01	 1.7500000000e-01	 2.9552930007e-01	 5.4353071055e-02
 2.6166666700e-01	 1.8000000000e-01	 3.0678602857e-01	 4.4528426555e-02
 2.6166666700e-01	 1.8500000000e-01	 3.1511099230e-01	 3.6833077665e-02
 2.6166666700e-01	 1.9000000000e-01	 3.2147773597e-01	 3.0706683427e-02
 2.6166666700e-01	 1.9500000000e-01	 3.2644609230e-01	 2.5925107394e-02
 2.6166666700e-01	 2.0000000000e-01	 3.3055551330e-01	 2.1928008766e-02
 2.6166666700e-01	 2.0500000000e-01	 3.3378871864e-01	 1.8752743424e-02
 2.6166666700e-01	 2.1000000000e-01	 3.3665309003e-01	 1.5951038738e-02
 2.6166666700e-01	 2.1500000000e-01	 3.3912941579e-01	 1.3485538616e-02
 2.6166666700e-01	 2.2000000000e-01	 3.4127970191e-01	 1.1356243059e-02
 2.6166666700e-01	 2.2500000000e-01	 3.4297841168e-01	 9.6752201841e-03
 2.6166666700e-01	 2.3000000000e-01	 3.4462182431e-01	 7.9941973619e-03
 2.6166666700e-01	 2.3500000000e-01	 3.4589569145e-01	 6.7240912354e-03
 2.6166666700e-01	 2.4000000000e-01	 3.4722683790e-01	 5.4539851622e-03
 2.6166666700e-01	 2.4500000000e-01	 3.4821598577e-01	 4.4453714158e-03
 2.6166666700e-01	 2.5000000000e-01	 3.4934007290e-01	 3.3246896051e-03


 3.9266666700e-01	 1.2500000000e-01	 3.8211694292e-02	 8.2556897950e-03
 3.9266666700e-01	 1.3000000000e-01	 4.8463925897e-02	 1.1617735439e-02
 3.9266666700e-01	 1.3500000000e-01	 6.1374536894e-02	 1.6324599288e-02
 3.9266666700e-01	 1.4000000000e-01	 7.9116836932e-02	 2.3310183010e-02
 3.9266666700e-01	 1.4500000000e-01	 1.0194052715e-01	 3.3620456337e-02
 3.9266666700e-01	 1.5000000000e-01	 1.3134630476e-01	 4.8749661683e-02
 3.9266666700e-01	 1.5500000000e-01	 1.6792673350e-01	 6.8025389920e-02
 3.9266666700e-01	 1.6000000000e-01	 2.0642121572e-01	 8.3378731660e-02
 3.9266666700e-01	 1.6500000000e-01	 2.4191684473e-01	 8.3901716526e-02
 3.9266666700e-01	 1.7000000000e-01	 2.6869514429e-01	 7.3329950819e-02
 3.9266666700e-01	 1.7500000000e-01	 2.8767410789e-01	 6.0479465293e-02
 3.9266666700e-01	 1.8000000000e-01	 3.0083035406e-01	 4.9683563245e-02
 3.9266666700e-01	 1.8500000000e-01	 3.1042145959e-01	 4.1129024872e-02
 3.9266666700e-01	 1.9000000000e-01	 3.1768942463e-01	 3.4330221505e-02
 3.9266666700e-01	 1.9500000000e-01	 3.2327773912e-01	 2.9025660605e-02
 3.9266666700e-01	 2.0000000000e-01	 3.2786862132e-01	 2.4542933097e-02
 3.9266666700e-01	 2.0500000000e-01	 3.3144362192e-01	 2.1068819282e-02
 3.9266666700e-01	 2.1000000000e-01	 3.3459708350e-01	 1.7968266071e-02
 3.9266666700e-01	 2.1500000000e-01	 3.3730750726e-01	 1.5315985648e-02
 3.9266666700e-01	 2.2000000000e-01	 3.3963979617e-01	 1.2962553697e-02
 3.9266666700e-01	 2.2500000000e-01	 3.4147654549e-01	 1.1132106665e-02
 3.9266666700e-01	 2.3000000000e-01	 3.4324508822e-01	 9.3763717118e-03
 3.9266666700e-01	 2.3500000000e-01	 3.4461440392e-01	 8.0315534541e-03
 3.9266666700e-01	 2.4000000000e-01	 3.4603525574e-01	 6.6120230650e-03
 3.9266666700e-01	 2.4500000000e-01	 3.4709443988e-01	 5.5660532795e-03
 3.9266666700e-01	 2.5000000000e-01	 3.4829181604e-01	 4.3706593376e-03


 5.2333333300e-01	 1.2500000000e-01	 3.6733969776e-02	 7.4712125488e-03
 5.2333333300e-01	 1.3000000000e-01	 4.6000509575e-02	 1.0347629313e-02
 5.2333333300e-01	 1.3500000000e-01	 5.7411592314e-02	 1.4195303731e-02
 5.2333333300e-01	 1.4000000000e-01	 7.2779266561e-02	 1.9686644933e-02
 5.2333333300e-01	 1.4500000000e-01	 9.2078069206e-02	 2.7531418138e-02
 5.2333333300e-01	 1.5000000000e-01	 1.1652865406e-01	 3.8850305105e-02
 5.2333333300e-01	 1.5500000000e-01	 1.4728987227e-01	 5.4577207449e-02
 5.2333333300e-01	 1.6000000000e-01	 1.8192900554e-01	 7.1910420430e-02
 5.2333333300e-01	 1.6500000000e-01	 2.1863959601e-01	 8.3154595266e-02
 5.2333333300e-01	 1.7000000000e-01	 2.5020277518e-01	 8.0539670882e-02
 5.2333333300e-01	 1.7500000000e-01	 2.7391614958e-01	 6.9556988532e-02
 5.2333333300e-01	 1.8000000000e-01	 2.9049151738e-01	 5.8013965171e-02
 5.2333333300e-01	 1.8500000000e-01	 3.0239320974e-01	 4.8189320725e-02
 5.2333333300e-01	 1.9000000000e-01	 3.1129833598e-01	 4.0232479402e-02
 5.2333333300e-01	 1.9500000000e-01	 3.1799792980e-01	 3.3994016940e-02
 5.2333333300e-01	 2.0000000000e-01	 3.2344185167e-01	 2.8801524264e-02
 5.2333333300e-01	 2.0500000000e-01	 3.2761399020e-01	 2.4767069491e-02
 5.2333333300e-01	 2.1000000000e-01	 3.3126822632e-01	 2.1218243545e-02
 5.2333333300e-01	 2.1500000000e-01	 3.3438072328e-01	 1.8192402465e-02
 5.2333333300e-01	 2.2000000000e-01	 3.3702227974e-01	 1.5540122042e-02
 5.2333333300e-01	 2.2500000000e-01	 3.3909134819e-01	 1.3485538616e-02
 5.2333333300e-01	 2.3000000000e-01	 3.4106954229e-01	 1.1543023308e-02
 5.2333333300e-01	 2.3500000000e-01	 3.4259758314e-01	 1.0011424749e-02
 5.2333333300e-01	 2.4000000000e-01	 3.4416724931e-01	 8.4424701499e-03
 5.2333333300e-01	 2.4500000000e-01	 3.4534190689e-01	 7.3217882330e-03
 5.2333333300e-01	 2.5000000000e-01	 3.4665999141e-01	 6.0143260675e-03


 6.5433333300e-01	 1.2500000000e-01	 3.5009593597e-02	 6.6493791572e-03
 6.5433333300e-01	 1.3000000000e-01	 4.3184523177e-02	 8.9654550160e-03
 6.5433333300e-01	 1.3500000000e-01	 5.2990260891e-02	 1.2028652188e-02
 6.5433333300e-01	 1.4000000000e-01	 6.5897415817e-02	 1.6175175079e-02
 6.5433333300e-01	 1.4500000000e-01	 8.1647290868e-02	 2.1741228411e-02
 6.5433333300e-01	 1.5000000000e-01	 1.0109958373e-01	 2.9473933393e-02
 6.5433333300e-01	 1.5500000000e-01	 1.2534829338e-01	 4.0344547572e-02
 6.5433333300e-01	 1.6000000000e-01	 1.5333814916e-01	 5.4390427147e-02
 6.5433333300e-01	 1.6500000000e-01	 1.8640319452e-01	 7.0378821924e-02
 6.5433333300e-01	 1.7000000000e-01	 2.2031675616e-01	 8.0689095198e-02
 6.5433333300e-01	 1.7500000000e-01	 2.5003439336e-01	 7.9045428415e-02
 6.5433333300e-01	 1.8000000000e-01	 2.7233255747e-01	 6.9631700611e-02
 6.5433333300e-01	 1.8500000000e-01	 2.8845604397e-01	 5.9209359166e-02
 6.5433333300e-01	 1.9000000000e-01	 3.0041150874e-01	 4.9720919284e-02
 6.5433333300e-01	 1.9500000000e-01	 3.0916141673e-01	 4.2062926434e-02
 6.5433333300e-01	 2.0000000000e-01	 3.1616021482e-01	 3.5675039709e-02
 6.5433333300e-01	 2.0500000000e-01	 3.2140012685e-01	 3.0706683427e-02
 6.5433333300e-01	 2.1000000000e-01	 3.2593871056e-01	 2.6373380182e-02
 6.5433333300e-01	 2.1500000000e-01	 3.2975080781e-01	 2.2675129973e-02
 6.5433333300e-01	 2.2000000000e-01	 3.3292246458e-01	 1.9574576762e-02
 6.5433333300e-01	 2.2500000000e-01	 3.3538420369e-01	 1.7146432680e-02
 6.5433333300e-01	 2.3000000000e-01	 3.3771445963e-01	 1.4867712913e-02
 6.5433333300e-01	 2.3500000000e-01	 3.3950577177e-01	 1.3111977960e-02
 6.5433333300e-01	 2.4000000000e-01	 3.4132132724e-01	 1.1281530875e-02
 6.5433333300e-01	 2.4500000000e-01	 3.4268469646e-01	 9.9367126171e-03
 6.5433333300e-01	 2.5000000000e-01	 3.4420018363e-01	 8.4051141107e-03


 7.8533333300e-01	 1.2500000000e-01	 3.3135183274e-02	 5.8275457126e-03
 7.8533333300e-01	 1.3000000000e-01	 4.0194513433e-02	 7.6579928505e-03
 7.8533333300e-01	 1.3500000000e-01	 4.8413304621e-02	 9.9740686562e-03
 7.8533333300e-01	 1.4000000000e-01	 5.8976582625e-02	 1.2925197658e-02
 7.8533333300e-01	 1.4500000000e-01	 7.1466925212e-02	 1.6735516037e-02
 7.8533333300e-01	 1.5000000000e-01	 8.6426884719e-02	 2.1778584450e-02
 7.8533333300e-01	 1.5500000000e-01	 1.0465938778e-01	 2.8540031778e-02
 7.8533333300e-01	 1.6000000000e-01	 1.2540531855e-01	 3.7468130755e-02
 7.8533333300e-01	 1.6500000000e-01	 1.5085669011e-01	 4.9534138982e-02
 7.8533333300e-01	 1.7000000000e-01	 1.8017952202e-01	 6.3841510884e-02
 7.8533333300e-01	 1.7500000000e-01	 2.1149737097e-01	 7.5795450941e-02
 7.8533333300e-01	 1.8000000000e-01	 2.4002174880e-01	 7.9008072322e-02
 7.8533333300e-01	 1.8500000000e-01	 2.6299587976e-01	 7.3442019043e-02
 7.8533333300e-01	 1.9000000000e-01	 2.8070448310e-01	 6.4140359462e-02
 7.8533333300e-01	 1.9500000000e-01	 2.9347476745e-01	 5.5100192262e-02
 7.8533333300e-01	 2.0000000000e-01	 3.0353462804e-01	 4.6881858559e-02
 7.8533333300e-01	 2.0500000000e-01	 3.1083649307e-01	 4.0493971835e-02
 7.8533333300e-01	 2.1000000000e-01	 3.1705975897e-01	 3.4778494240e-02
 7.8533333300e-01	 2.1500000000e-01	 3.2217784449e-01	 2.9959562220e-02
 7.8533333300e-01	 2.2000000000e-01	 3.2631806519e-01	 2.5999819525e-02
 7.8533333300e-01	 2.2500000000e-01	 3.2948230158e-01	 2.2936622406e-02
 7.8533333300e-01	 2.3000000000e-01	 3.3243612422e-01	 2.0060205589e-02
 7.8533333300e-01	 2.3500000000e-01	 3.3468526414e-01	 1.7856197901e-02
 7.8533333300e-01	 2.4000000000e-01	 3.3692540810e-01	 1.5652190212e-02
 7.8533333300e-01	 2.4500000000e-01	 3.3861003946e-01	 1.3971167390e-02
 7.8533333300e-01	 2.5000000000e-01	 3.4046137543e-01	 1.2140720306e-02


 8.5100000000e-01	 1.2500000000e-01	 3.2165348735e-02	 5.4166290699e-03
 8.5100000000e-01	 1.3000000000e-01	 3.8674350397e-02	 6.9855836686e-03
 8.5100000000e-01	 1.3500000000e-01	 4.6132500996e-02	 8.9654550160e-03
 8.5100000000e-01	 1.4000000000e-01	 5.5602644043e-02	 1.1468311177e-02
 8.5100000000e-01	 1.4500000000e-01	 6.6618514887e-02	 1.4568864441e-02
 8.5100000000e-01	 1.5000000000e-01	 7.9597789884e-02	 1.8603319161e-02
 8.5100000000e-01	 1.5500000000e-01	 9.5199867072e-02	 2.3758455798e-02
 8.5100000000e-01	 1.6000000000e-01	 1.1267645623e-01	 3.0557259218e-02
 8.5100000000e-01	 1.6500000000e-01	 1.3409372881e-01	 3.9784206614e-02
 8.5100000000e-01	 1.7000000000e-01	 1.5924879310e-01	 5.1812858802e-02
 8.5100000000e-01	 1.7500000000e-01	 1.8784122504e-01	 6.5373109497e-02
 8.5100000000e-01	 1.8000000000e-01	 2.1684081265e-01	 7.5795450941e-02
 8.5100000000e-01	 1.8500000000e-01	 2.4298024731e-01	 7.7812678381e-02
 8.5100000000e-01	 1.9000000000e-01	 2.6472701561e-01	 7.2321337126e-02
 8.5100000000e-01	 1.9500000000e-01	 2.8077833121e-01	 6.3878866976e-02
 8.5100000000e-01	 2.0000000000e-01	 2.9347375096e-01	 5.5100192315e-02
 8.5100000000e-01	 2.0500000000e-01	 3.0255899950e-01	 4.7628979766e-02
 8.5100000000e-01	 2.1000000000e-01	 3.1023391691e-01	 4.0979600609e-02
 8.5100000000e-01	 2.1500000000e-01	 3.1646109630e-01	 3.5301479106e-02
 8.5100000000e-01	 2.2000000000e-01	 3.2140851290e-01	 3.0669327388e-02
 8.5100000000e-01	 2.2500000000e-01	 3.2514701616e-01	 2.7120501389e-02
 8.5100000000e-01	 2.3000000000e-01	 3.2860552683e-01	 2.3758455798e-02
 8.5100000000e-01	 2.3500000000e-01	 3.3121877400e-01	 2.1255599584e-02
 8.5100000000e-01	 2.4000000000e-01	 3.3379425851e-01	 1.8715387331e-02
 8.5100000000e-01	 2.4500000000e-01	 3.3572899761e-01	 1.6810228168e-02
 8.5100000000e-01	 2.5000000000e-01	 3.3784106364e-01	 1.4755644743e-02


 9.1633333300e-01	 1.2500000000e-01	 3.1192566371e-02	 4.9683563351e-03
 9.1633333300e-01	 1.3000000000e-01	 3.7167350926e-02	 6.3505306320e-03
 9.1633333300e-01	 1.3500000000e-01	 4.3901607104e-02	 8.0689094932e-03
 9.1633333300e-01	 1.4000000000e-01	 5.2349210528e-02	 1.0123492972e-02
 9.1633333300e-01	 1.4500000000e-01	 6.2012385310e-02	 1.2663705225e-02
 9.1633333300e-01	 1.5000000000e-01	 7.3209598237e-02	 1.5801614475e-02
 9.1633333300e-01	 1.5500000000e-01	 8.6481571962e-02	 1.9798713156e-02
 9.1633333300e-01	 1.6000000000e-01	 1.0106878404e-01	 2.4841781623e-02
 9.1633333300e-01	 1.6500000000e-01	 1.1880879697e-01	 3.1640584989e-02
 9.1633333300e-01	 1.7000000000e-01	 1.3966882891e-01	 4.0680752137e-02
 9.1633333300e-01	 1.7500000000e-01	 1.6405705201e-01	 5.2261131484e-02
 9.1633333300e-01	 1.8000000000e-01	 1.9060486213e-01	 6.5074261024e-02
 9.1633333300e-01	 1.8500000000e-01	 2.1744328716e-01	 7.4674769077e-02
 9.1633333300e-01	 1.9000000000e-01	 2.4266930256e-01	 7.7177625291e-02
 9.1633333300e-01	 1.9500000000e-01	 2.6270963575e-01	 7.2694897783e-02
 9.1633333300e-01	 2.0000000000e-01	 2.7912887046e-01	 6.4663344276e-02
 9.1633333300e-01	 2.0500000000e-01	 2.9085806421e-01	 5.6818571176e-02
 9.1633333300e-01	 2.1000000000e-01	 3.0072519801e-01	 4.9085866194e-02
 9.1633333300e-01	 2.1500000000e-01	 3.0862140562e-01	 4.2361774959e-02
 9.1633333300e-01	 2.2000000000e-01	 3.1476838384e-01	 3.6833077665e-02
 9.1633333300e-01	 2.2500000000e-01	 3.1934737309e-01	 3.2574486551e-02
 9.1633333300e-01	 2.3000000000e-01	 3.2353821507e-01	 2.8652100002e-02
 9.1633333300e-01	 2.3500000000e-01	 3.2667185506e-01	 2.5626258922e-02
 9.1633333300e-01	 2.4000000000e-01	 3.2972341336e-01	 2.2675129973e-02
 9.1633333300e-01	 2.4500000000e-01	 3.3200853707e-01	 2.0471122285e-02
 9.1633333300e-01	 2.5000000000e-01	 3.3448511696e-01	 1.8042978256e-02


==> anc/crit_immu_lat.dat <==
# Im mu_B / T    	| T_c [MeV]      	| err [MeV]      
 0.0000000000e+00	 1.5801000000e+02	 6.1000000000e-01
 7.8500000000e-01	 1.5953000000e+02	 5.8000000000e-01
 1.1780000000e+00	 1.6114000000e+02	 5.7000000000e-01
 1.5710000000e+00	 1.6357000000e+02	 3.4000000000e-01
 1.9630000000e+00	 1.6667000000e+02	 7.8000000000e-01
 2.3560000000e+00	 1.7164000000e+02	 8.8000000000e-01
 2.5530000000e+00	 1.7472000000e+02	 8.3000000000e-01
 2.7490000000e+00	 1.7784000000e+02	 8.4000000000e-01


==> anc/crit_immu_poly.dat <==
# (mu_B / T)^2   	| T_c [MeV]      	| cond           	| susc           
-7.5570009945e+00	 1.8860542153e+02	 2.3619140625e-01	 7.6633789079e-02
-6.5178090000e+00	 1.8337927998e+02	 2.3484375000e-01	 7.7565567852e-02
-5.5507359953e+00	 1.7874325040e+02	 2.3337890625e-01	 7.8633381220e-02
-3.8533689961e+00	 1.7161418818e+02	 2.3062500000e-01	 8.0905211031e-02
-2.4648999969e+00	 1.6638136818e+02	 2.2810546875e-01	 8.3160510741e-02
-1.3876840024e+00	 1.6262766868e+02	 2.2599609375e-01	 8.4975457782e-02
-6.1622500157e-01	 1.6006250956e+02	 2.2423828125e-01	 8.6525770188e-02
-0.0000000000e+00	 1.5807013479e+02	 2.2283203125e-01	 8.7822642584e-02


==> anc/crit_immu_spln.dat <==
# (mu_B / T)^2   	| T_c [MeV]      	| cond           	| susc           
-7.5570009945e+00	 1.8894784601e+02	 2.3783203125e-01	 7.7348614173e-02
-6.5178090000e+00	 1.8363207688e+02	 2.3613281250e-01	 7.8133034883e-02
-5.5507359953e+00	 1.7903598756e+02	 2.3496093750e-01	 7.9191512550e-02
-3.8533689961e+00	 1.7173715644e+02	 2.3138671875e-01	 8.1478077324e-02
-2.4648999969e+00	 1.6643423311e+02	 2.2845703125e-01	 8.3768951161e-02
-1.3876840024e+00	 1.6256201021e+02	 2.2552734375e-01	 8.5649452208e-02
-6.1622500157e-01	 1.6004663431e+02	 2.2412109375e-01	 8.7376691410e-02
-0.0000000000e+00	 1.5813247213e+02	 2.2330078125e-01	 8.8658692157e-02


==> anc/crit_remu_lat.dat <==
# mu_B [MeV]     	| T_c [MeV]      	| err [MeV]      
 0.0000000000e+00	 1.5808000000e+02	 4.7000000000e-01
 2.0000000000e+01	 1.5803000000e+02	 4.8000000000e-01
 4.0000000000e+01	 1.5792000000e+02	 4.8000000000e-01
 6.0000000000e+01	 1.5772000000e+02	 4.8000000000e-01
 8.0000000000e+01	 1.5745000000e+02	 4.9000000000e-01
 1.0000000000e+02	 1.5708000000e+02	 5.1000000000e-01
 1.2000000000e+02	 1.5663000000e+02	 5.4000000000e-01
 1.4000000000e+02	 1.5608000000e+02	 6.0000000000e-01
 1.6000000000e+02	 1.5543000000e+02	 6.9000000000e-01
 1.8000000000e+02	 1.5467000000e+02	 8.3000000000e-01
 2.0000000000e+02	 1.5377000000e+02	 1.0400000000e+00
 2.2000000000e+02	 1.5272000000e+02	 1.3500000000e+00
 2.4000000000e+02	 1.5150000000e+02	 1.7800000000e+00
 2.6000000000e+02	 1.5004000000e+02	 2.3900000000e+00
 2.8000000000e+02	 1.4829000000e+02	 3.2800000000e+00
 3.0000000000e+02	 1.4616000000e+02	 4.6200000000e+00


==> anc/crit_remu_poly.dat <==
# mu_B [MeV]     	| T_c [MeV]      	| cond           	| susc           
 0.0000000000e+00	 1.5807013479e+02	 2.2283203125e-01	 8.7822642584e-02
 6.0000000000e+01	 1.5753812158e+02	 2.2195312500e-01	 8.8533236648e-02
 1.2000000000e+02	 1.5615223389e+02	 2.2089843750e-01	 8.9511837785e-02
 1.8000000000e+02	 1.5384632343e+02	 2.1896484375e-01	 9.1246782117e-02
 2.4000000000e+02	 1.5067770619e+02	 2.1591796875e-01	 9.4516901859e-02
 3.0000000000e+02	 1.4654410054e+02	 2.1140625000e-01	 9.9338774819e-02
 3.6000000000e+02	 1.4138639264e+02	 2.0484375000e-01	 1.0692394765e-01
 4.2000000000e+02	 1.3537466029e+02	 1.9470703125e-01	 1.2044244263e-01
 4.8000000000e+02	 1.2845337243e+02	 1.8076171875e-01	 1.4515656706e-01
 5.4000000000e+02	 1.2130288415e+02	 1.6435546875e-01	 2.0602789846e-01
 6.0000000000e+02	 1.1420904527e+02	 1.4748046875e-01	 4.2923395674e-01
 6.1500000000e+02	 1.1240921244e+02	 1.4220703125e-01	 6.2504956027e-01
 6.3000000000e+02	 1.1067973699e+02	 1.3734375000e-01	 1.2723243391e+00
 6.3600000000e+02	 1.1005689094e+02	 1.3558593750e-01	 2.4896953493e+00


==> anc/crit_remu_spln.dat <==
# mu_B [MeV]     	| T_c [MeV]      	| cond           	| susc           
 0.0000000000e+00	 1.5813247213e+02	 2.2330078125e-01	 8.8658692157e-02
 6.0000000000e+01	 1.5769330725e+02	 2.2312500000e-01	 8.9038086023e-02
 1.2000000000e+02	 1.5616743188e+02	 2.2101562500e-01	 8.9984139376e-02
 1.8000000000e+02	 1.5381018467e+02	 2.1867187500e-01	 9.1542908582e-02
 2.4000000000e+02	 1.5051052211e+02	 2.1445312500e-01	 9.5177815306e-02
 3.0000000000e+02	 1.4629255033e+02	 2.0912109375e-01	 1.0021009560e-01
 3.6000000000e+02	 1.4107401281e+02	 2.0162109375e-01	 1.0836851803e-01
 4.2000000000e+02	 1.3507628777e+02	 1.9107421875e-01	 1.2339566289e-01
 4.8000000000e+02	 1.2824841672e+02	 1.7753906250e-01	 1.5110230414e-01
 5.4000000000e+02	 1.2118598467e+02	 1.6171875000e-01	 2.1709236764e-01
 6.0000000000e+02	 1.1414134957e+02	 1.4419921875e-01	 5.0105359995e-01
 6.1500000000e+02	 1.1237369952e+02	 1.3892578125e-01	 7.9807144453e-01
 6.3000000000e+02	 1.1064749644e+02	 1.3382812500e-01	 2.1644131262e+00
 6.3600000000e+02	 1.1005084173e+02	 1.3324218750e-01	 8.8916011724e+00

